Strengthening LargeRDFBench for Interoperable Federated SPARQL Evaluation

LargeRDFBench is one of the most comprehensive benchmarks for evaluating federated SPARQL query engines, combining real, interlinked datasets with a rich query suite that has made it a reference point for the community. Evaluations of federated engines are published by comparing engine results against the benchmark's expected results, so those expected results must themselves be reproducible. Moreover, several of its data dumps violate the RDF specifications, so only engines that parse RDF leniently can host them, and its expected results are distributed in an ad hoc format. We identify, categorize and repair these data-quality issues with a reproducible cleaning pipeline, producing standards-conformant serializations of every affected dataset. Furthermore, we re-encode the benchmark's expected results in the W3C SPARQL 1.1 Query Results JSON Format and correct their discrepancies. Every dataset now parses under strict RDF parsers, and the expected results are machine-verifiable through a standard format, extending the benchmark's reach to the full range of conformant engines while staying faithful to the original data. Reproducing the expected results end-to-end with an independent implementation uncovers corruption in the published reference, and discrepancies between our results and the original ones, some not trivial to resolve, others open questions. We further perform a preliminary comparison, not previously explored, of ASK- and COUNT-based source selection in the FedX algorithm. This work strengthens an already valuable community resource by aligning its artifacts with the RDF standards, broadening the set of engines that can be fairly and reproducibly compared. We also raise the question of how the results of federated queries under automatic source selection can be made reproducible.

==> analysis/index.ts <==
#!/usr/bin/env bun
// bun index.ts [resultsDir] [officialDir]
// Writes summary.json (verdict per query) and, when any query mismatches,
// mismatches.json (what is missing/extra per mismatching query).
import { join } from 'node:path';

interface Term { type: string; value: string; datatype?: string; 'xml:lang'?: string }
type Binding = Record<string, Term>;
interface Srj { head?: { vars?: string[] }; results?: { bindings?: Binding[] } }

type Status = 'OK' | 'MISMATCH' | 'ERROR' | 'MISSING';
interface Row { row: string; count: number }
interface Query {
  name: string;
  status: Status;
  got?: number;
  ref?: number;
  error?: string;
  missing?: Row[];
  extra?: Row[];
}

const XSD_STRING = 'http://www.w3.org/2001/XMLSchema#string';
const RESULTS = process.argv[2] ?? 'data/count';
const OFFICIAL = process.argv[3] ?? 'benchmark/results';
const OUT_DIR = `report/${RESULTS.replace(/^data\//u, '').replace(/\/+$/u, '') || 'default'}`;
const SUMMARY_OUT = `${OUT_DIR}/summary.json`;
const MISMATCH_OUT = `${OUT_DIR}/mismatches.json`;

// xsd numeric datatypes. Engines disagree on both the numeric type (e.g. double
// vs decimal) and the serialized precision of the same value, so for evaluation
// we compare numeric literals by value at NUM_SIG significant figures, ignoring
// the specific numeric datatype. This normalization is discussed in the paper.
const NUMERIC = new Set([
  'double', 'float', 'decimal', 'integer', 'int', 'long', 'short', 'byte',
  'nonNegativeInteger', 'positiveInteger', 'nonPositiveInteger', 'negativeInteger',
  'unsignedLong', 'unsignedInt', 'unsignedShort', 'unsignedByte',
]);
const NUM_SIG = 6;

// Whitespace flattened on both sides; RDF 1.1 lang-less literal is xsd:string.
function termKey(t: Term | undefined): string {
  if (!t) {
    return '∅';
  }
  if (!t.type.includes('literal')) {
    return `${t.type}|${t.value}`;
  }
  const lang = (t['xml:lang'] ?? '').toLowerCase();
  const dt = lang ? '' : (t.datatype ?? XSD_STRING);
  if (!lang && NUMERIC.has(dt.split('#').pop() ?? '')) {
    const n = Number(t.value);
    if (Number.isFinite(n)) {
      return `NUM|${n.toPrecision(NUM_SIG)}`;
    }
  }
  return `L|${lang}|${dt}|${t.value.replace(/\s+/gu, ' ').trim()}`;
}

async function loadSrj(file: string): Promise<{ vars: string[]; bindings: Binding[] } | null> {
  const f = Bun.file(file);
  if (!(await f.exists())) {
    return null;
  }
  const j = (await f.json()) as Srj;
  return { vars: [...(j.head?.vars ?? [])], bindings: j.results?.bindings ?? [] };
}

// Build one comparable key per binding over `vars` (sorted). A column that is
// unbound in every row on both sides carries no answer, so the caller drops it
// before calling this; that keeps engines that project an all-unbound SELECT
// variable comparable with engines that omit it from head.vars.
function rowKeys(bindings: Binding[], vars: string[]): string[] {
  const cols = [...vars].sort();
  return bindings.map(row => cols.map(v => `${v}=${termKey(row[v])}`).join('\t'));
}

async function firstErrorLine(file: string): Promise<string | null> {
  const f = Bun.file(file);
  if (!(await f.exists())) {
    return null;
  }
  const lines = (await f.text()).split('\n').map(s => s.trim());
  return lines.find(Boolean) ?? '';
}

// Map each row key to how many times it occurs (its multiplicity in the multiset).
function countOccurrences(keys: string[]): Map<string, number> {
  const m = new Map<string, number>();
  for (const k of keys) {
    m.set(k, (m.get(k) ?? 0) + 1);
  }
  return m;
}

function diff(got: string[], ref: string[]): { missing: Row[]; extra: Row[] } {
  const g = countOccurrences(got);
  const r = countOccurrences(ref);
  const missing: Row[] = [];
  const extra: Row[] = [];
  for (const [row, n] of r) {
    const gap = n - (g.get(row) ?? 0);
    if (gap > 0) {
      missing.push({ row, count: gap });
    }
  }
  for (const [row, n] of g) {
    const gap = n - (r.get(row) ?? 0);
    if (gap > 0) {
      extra.push({ row, count: gap });
    }
  }
  return { missing, extra };
}

async function classify(name: string): Promise<Query> {
  const got = await loadSrj(join(RESULTS, `${name}.srj`));
  if (got !== null) {
    const ref = (await loadSrj(join(OFFICIAL, `${name}.srj`))) ?? { vars: [], bindings: [] };
    // Compare only variables bound in at least one row on either side; a column
    // unbound everywhere carries no answer and its presence in head.vars is an
    // engine-serialization choice, not an answer difference.
    const allVars = [...new Set([...got.vars, ...ref.vars])];
    const liveVars = allVars.filter(v =>
      got.bindings.some(row => row[v]) || ref.bindings.some(row => row[v]));
    const g = rowKeys(got.bindings, liveVars);
    const r = rowKeys(ref.bindings, liveVars);
    const { missing, extra } = diff(g, r);
    if (missing.length === 0 && extra.length === 0) {
      return { name, status: 'OK', got: g.length, ref: r.length };
    }
    return { name, status: 'MISMATCH', got: g.length, ref: r.length, missing, extra };
  }
  const error = await firstErrorLine(join(RESULTS, `${name}.error.txt`));
  if (error !== null) {
    return { name, status: 'ERROR', error };
  }
  return { name, status: 'MISSING' };
}

async function queryNames(dir: string): Promise<string[] | null> {
  try {
    const files = await Array.fromAsync(new Bun.Glob('*.srj').scan({ cwd: dir, onlyFiles: true }));
    return files.map(f => f.slice(0, -4)).sort();
  } catch {
    return null;
  }
}

async function main(): Promise<void> {
  const names = await queryNames(OFFICIAL);
  if (names === null) {
    console.error(`Official reference dir not found: ${OFFICIAL} (run \`bun run setup\` to generate it)`);
    process.exit(2);
  }

  const queries = await Promise.all(names.map(classify));
  const totals: Record<Status, number> = { OK: 0, MISMATCH: 0, ERROR: 0, MISSING: 0 };
  for (const q of queries) {
    totals[q.status]++;
  }

  const summary = {
    results: RESULTS,
    official: OFFICIAL,
    totals,
    queries: queries.map(({ name, status, got, ref, error }) => ({ name, status, got, ref, error })),
  };
  await Bun.write(SUMMARY_OUT, JSON.stringify(summary, null, 2));

  const mismatches = Object.fromEntries(
    queries
      .filter(q => q.status === 'MISMATCH')
      .map(q => [q.name, { missing: q.missing, extra: q.extra }]),
  );
  if (Object.keys(mismatches).length > 0) {
    await Bun.write(MISMATCH_OUT, JSON.stringify(mismatches, null, 2));
  }

  console.log(JSON.stringify(totals));
  console.log(`wrote ${SUMMARY_OUT}${totals.MISMATCH > 0 ? ` and ${MISMATCH_OUT}` : ''}`);
  process.exit(totals.MISMATCH > 0 ? 1 : 0);
}

await main();


==> analysis/result-analysis-script/loaddata.py <==
"""Data loaders for the LargeRDFBench COUNT-vs-ASK analysis (ad-hoc harness).

Loaders return *tidy* pandas DataFrames so the notebooks can slice/aggregate freely.
The single raw source is the ad-hoc harness metrics:

- ad-hoc timing / planning / HTTP : results/<setup>/output-adhoc/<mode>/metrics.json

COUNT vs ASK are two Comunica source-selection strategies (cardinalityCountQueries
true/false) run over the *same* queries, stored as count/ask subfolders in the ad-hoc
output.
"""

from __future__ import annotations

import json
from pathlib import Path

import numpy as np
import pandas as pd

# --- constants ---------------------------------------------------------------

SETUPS = ["comunica", "mixed", "qlever"]
MODES = ["count", "ask"]

# results/ lives one directory above this file (in the project root).
DEFAULT_DATA_ROOT = Path(__file__).resolve().parent.parent

_FAMILY_RANK = {"S": 0, "C": 1, "B": 2}


# --- small helpers -----------------------------------------------------------

def query_sort_key(name: str) -> tuple[int, int]:
    """Natural order for query names: S1..S14, C1..C10, B1..B8."""
    family, num = name[0], name[1:]
    return (_FAMILY_RANK.get(family, 9), int(num) if num.isdigit() else 0)


# --- loaders -----------------------------------------------------------------

def load_adhoc_metrics(data_root: Path | str = DEFAULT_DATA_ROOT) -> pd.DataFrame:
    """Load the ad-hoc metrics.json (planning time) for every setup x mode.

    Returns one row per (setup, mode, query, rep). Failed reps carry `error` set and
    NaN metric columns.
    """
    data_root = Path(data_root)
    records = []
    for setup in SETUPS:
        for mode in MODES:
            path = data_root / "results" / setup / "output-adhoc" / mode / "metrics.json"
            payload = json.loads(path.read_text())
            for q in payload.get("queries", []):
                for run in q.get("runs", []):
                    records.append({
                        "setup": setup,
                        "mode": mode,
                        "name": q["name"],
                        "rep": run.get("rep"),
                        "planningMs": run.get("planningMs", np.nan),
                        "totalMs": run.get("totalMs", np.nan),
                        "httpRequests": run.get("httpRequests", np.nan),
                        "results": run.get("results", np.nan),
                        "error": run.get("error"),
                    })
    return pd.DataFrame.from_records(records)


def per_query_planning(adhoc_df: pd.DataFrame) -> pd.DataFrame:
    """One row per (setup, mode, query): median/min/max planning & total time and
    median HTTP requests over the successful reps."""
    records = []
    for (setup, mode, name), sub in adhoc_df.groupby(["setup", "mode", "name"]):
        ok = sub[sub["error"].isna()]
        plan = ok["planningMs"].dropna()
        total = ok["totalMs"].dropna()
        http = ok["httpRequests"].dropna()
        records.append({
            "setup": setup,
            "mode": mode,
            "name": name,
            "median_planning": float(plan.median()) if len(plan) else np.nan,
            "min_planning": float(plan.min()) if len(plan) else np.nan,
            "max_planning": float(plan.max()) if len(plan) else np.nan,
            "median_total": float(total.median()) if len(total) else np.nan,
            "median_http": float(http.median()) if len(http) else np.nan,
            "n_ok": int(len(plan)),
            "error": bool(len(ok) == 0),
        })
    out = pd.DataFrame.from_records(records)
    out["sort_key"] = out["name"].map(query_sort_key)
    return out.sort_values(["setup", "mode", "sort_key"]).drop(columns="sort_key").reset_index(drop=True)


def count_ask_ratio(per_query_df: pd.DataFrame, value_col: str = "median_time") -> pd.DataFrame:
    """Per-query ask/count ratio for a metric, paired on queries that succeeded
    (non-error, positive value) in *both* modes within a setup.

    Returns columns: setup, name, count, ask, ratio.
    """
    keep = per_query_df[~per_query_df["error"].astype(bool)].copy()
    pivot = keep.pivot_table(index=["setup", "name"], columns="mode", values=value_col, aggfunc="first")
    pivot = pivot.dropna(subset=["count", "ask"])
    pivot = pivot[(pivot["count"] > 0) & (pivot["ask"] > 0)]
    pivot["ratio"] = pivot["ask"] / pivot["count"]
    return pivot.reset_index()[["setup", "name", "count", "ask", "ratio"]]


def overall_ratio(ratio_df: pd.DataFrame, universe: int = 24) -> pd.DataFrame:
    """Per-experiment overall ask/count ratio = **average (arithmetic mean)** of the
    per-query ratios.

    Only ~4-5 queries complete in both modes per experiment, so this mean is sensitive
    to outliers (e.g. qlever S1 at 552x) — plot the individual per-query ratios
    alongside it. `universe` is the number of comparable queries (S1-S14 + C1-C10 = 24)
    used to report how many were excluded because they failed in at least one mode.

    Returns columns: setup, ratio, n_used, n_excluded.
    """
    rows = []
    for setup in SETUPS:
        r = ratio_df.loc[ratio_df["setup"] == setup, "ratio"].to_numpy()
        mean = float(np.mean(r)) if len(r) else np.nan
        rows.append({"setup": setup, "ratio": mean, "n_used": int(len(r)),
                     "n_excluded": universe - int(len(r))})
    return pd.DataFrame(rows)


==> analysis/result-analysis-script/notebooks/overview_adhoc.py <==
import marimo

__generated_with = "0.23.14"
app = marimo.App(width="medium")

with app.setup:
    import os
    import sys

    sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

    import matplotlib

    matplotlib.use("Agg")

    import marimo as mo
    import pandas as pd

    import loaddata as L
    import plots as P
    import tables as T

    TOPIC = "overview_adhoc"


@app.cell(hide_code=True)
def _():
    mo.md(r"""
    # COUNT vs ASK — ad-hoc execution time

    The same per-query ask/count ratio figure as the overview, but computed from the
    **ad-hoc** harness (`metrics.json`, `totalMs`) instead of jbr. A query that did not
    terminate under a strategy is shown as a cross (no ratio), so each strategy's
    coverage stays visible.
    """)
    return


@app.cell
def load():
    ppl = L.per_query_planning(L.load_adhoc_metrics())
    ppl = ppl[ppl["name"].str.startswith(("S", "C"))].reset_index(drop=True)  # drop B* (never run)
    return (ppl,)


@app.cell(hide_code=True)
def _():
    mo.md(r"""
    ## Per-query ask/count execution-time ratio (ad-hoc, qlever)
    """)
    return


@app.cell
def ratio_adhoc(ppl):
    fig = P.ratio_bars(ppl[ppl["setup"] == "qlever"], value_col="median_total",
                       metric_label="execution time (ad-hoc)", setup="qlever")
    P.save(fig, TOPIC, "ratio_exec_adhoc_qlever")
    fig
    return


@app.cell(hide_code=True)
def _():
    mo.md(r"""
    ## Raw execution time per query (ad-hoc, qlever) — count vs ask
    """)
    return


@app.cell
def exec_adhoc(ppl):
    fig_exec = P.grouped_bars_per_query(ppl[ppl["setup"] == "qlever"], "median_total",
                                        ylabel="Execution time (ms)", setup="qlever", log=True)
    P.save(fig_exec, TOPIC, "exec_time_adhoc_qlever")
    fig_exec
    return


@app.cell(hide_code=True)
def _():
    mo.md(r"""
    ## Raw HTTP requests per query (ad-hoc, qlever)
    """)
    return


@app.cell
def http_adhoc(ppl):
    fig_http = P.grouped_bars_per_query(ppl[ppl["setup"] == "qlever"], "median_http",
                                        ylabel="HTTP requests per query", setup="qlever")
    P.save(fig_http, TOPIC, "http_requests_qlever")
    fig_http
    return


@app.cell(hide_code=True)
def _():
    mo.md(r"""
    ## Overall ask/count execution-time ratio by experiment (ad-hoc, table)
    """)
    return


@app.cell
def overall_table_adhoc(ppl):
    exec_overall = L.overall_ratio(L.count_ask_ratio(ppl, "median_total"))
    plan_overall = L.overall_ratio(L.count_ask_ratio(ppl, "median_planning"))
    # failed queries per strategy = errored (no successful rep) in the ad-hoc harness.
    fails = ppl.groupby(["setup", "mode"])["error"].sum().unstack(fill_value=0).astype(int)
    merged = exec_overall.merge(
        plan_overall[["setup", "ratio"]].rename(columns={"ratio": "plan_ratio"}), on="setup"
    )
    setup_name = {"comunica": "all-Comunica", "mixed": "mixed", "qlever": "all-QLever"}
    order = ["comunica", "mixed", "qlever"]
    m = merged.set_index("setup")
    rows = [[
        setup_name[s],
        f"{m.loc[s, 'ratio']:.1f}x",
        f"{m.loc[s, 'plan_ratio']:.1f}x",
        int(m.loc[s, "n_used"]),
        int(fails["count"][s]),
        int(fails["ask"][s]),
    ] for s in order]
    table = pd.DataFrame(rows, columns=[
        "Configuration", "Exec. ratio", "Plan. ratio", "Queries", "Fail. COUNT", "Fail. ASK"])
    T.to_markdown(table, TOPIC, "table_overall_ratio_adhoc")

    template = os.path.join(os.path.dirname(T.__file__), "templates", "table_overall_ratio_adhoc.tex")
    with open(template) as f:
        tex = f.read()
    for row in rows:
        for value in row[1:]:
            tex = tex.replace("{}", str(value), 1)
    (T.ARTEFACT_ROOT / TOPIC).mkdir(parents=True, exist_ok=True)
    (T.ARTEFACT_ROOT / TOPIC / "table_overall_ratio_adhoc.tex").write_text(tex)
    mo.ui.table(table, selection=None)
    return


@app.cell
def qlever_median_table(ppl):
    def stats(series, dec):
        return [
            f"{series.median():.{dec}f}",
            f"{series.min():.{dec}f}",
            f"{series.max():.{dec}f}",
        ]

    q_ok = ppl[(ppl["setup"] == "qlever") & (~ppl["error"].astype(bool))]
    common = set(q_ok[q_ok["mode"] == "ask"]["name"]) & set(q_ok[q_ok["mode"] == "count"]["name"])
    paired = q_ok[q_ok["name"].isin(common)]

    cells = []
    for mode in ("ask", "count"):
        strat = paired[paired["mode"] == mode]
        cells.extend(stats(strat["median_planning"].dropna(), 0))
        cells.extend(stats(strat["median_total"].dropna() / 1000.0, 1))
    pl_ratio = L.count_ask_ratio(ppl, "median_planning")
    ex_ratio = L.count_ask_ratio(ppl, "median_total")
    cells.extend(stats(pl_ratio[pl_ratio["setup"] == "qlever"]["ratio"], 2))
    cells.extend(stats(ex_ratio[ex_ratio["setup"] == "qlever"]["ratio"], 2))

    qlever_template = os.path.join(
        os.path.dirname(T.__file__), "templates", "table_qlever_ask_count_adhoc.tex")
    with open(qlever_template) as qlever_f:
        qlever_tex = qlever_f.read()
    for qlever_value in cells:
        qlever_tex = qlever_tex.replace("{}", qlever_value, 1)
    (T.ARTEFACT_ROOT / TOPIC).mkdir(parents=True, exist_ok=True)
    (T.ARTEFACT_ROOT / TOPIC / "table_qlever_ask_count_adhoc.tex").write_text(qlever_tex)
    mo.md(f"common queries n={len(common)}; cells={cells}")
    return


@app.cell
def _():
    return


if __name__ == "__main__":
    app.run()


==> analysis/result-analysis-script/plots.py <==
"""Matplotlib figure builders for the COUNT-vs-ASK analysis.

Design (mirrors Traveling-with-a-Map/analysis, adapted to n=3 reps):
- colorblind-safe palette, fixed strategy colours everywhere (count blue, ask magenta);
- log axes where values span orders of magnitude, with a custom power-of-ten formatter;
- per-query summaries = median + min-max whiskers (never std, never violins/boxes);
- aggregate "by experiment" views = strip/dot plots (one dot per query) + a median tick;
- every figure is saved as both .svg and .eps under artefact/<topic>/.
"""

from __future__ import annotations

from pathlib import Path

import matplotlib.pyplot as plt
import matplotlib.ticker as mticker
import numpy as np
import pandas as pd

from loaddata import MODES, query_sort_key

# --- palette / style ---------------------------------------------------------

MODE_COLORS = {"count": "#1A85FF", "ask": "#D41159"}
MODE_HATCH = {"count": "///", "ask": ".."}

DEFAULT_FONTSIZE = 15
# Figures are for a paper: no in-figure titles (the LaTeX caption names them). Flip to
# True for exploratory titles when running `marimo edit`.
SHOW_TITLES = False
ARTEFACT_ROOT = Path(__file__).resolve().parent / "artefact"


def _apply_fonts(fig, size: int = DEFAULT_FONTSIZE) -> None:
    for text in fig.findobj(match=plt.Text):
        text.set_fontsize(size)


def _maybe_title(ax, text: str | None, **kw) -> None:
    if text and SHOW_TITLES:
        ax.set_title(text, **kw)


def _log_formatter(ax, axis: str = "y") -> None:
    """Scientific-notation tick labels on a log axis (e.g. 1e+00, 1e+03, 1e+06)."""
    def fmt(val, _pos):
        if val <= 0:
            return ""
        return f"{val:.0e}"
    getattr(ax, f"{axis}axis").set_major_formatter(mticker.FuncFormatter(fmt))


def _ordered_queries(names) -> list[str]:
    return sorted(set(names), key=query_sort_key)


def save(fig, topic: str, name: str) -> Path:
    """Write fig as .svg and .eps under artefact/<topic>/ and return that folder."""
    folder = ARTEFACT_ROOT / topic
    folder.mkdir(parents=True, exist_ok=True)
    for ext in ("svg", "eps"):
        fig.savefig(folder / f"{name}.{ext}", format=ext, bbox_inches="tight")
    return folder


# --- overview figures --------------------------------------------------------

def ratio_bars(pq_setup, value_col: str = "median_time", metric_label: str = "execution time",
               setup: str | None = None):
    """Per-query ask/count ratio for EVERY query the setup ran, around 1.0 (log y).

    pq_setup: per-query rows for one setup with columns name, mode, value_col, error.

    - both modes complete  -> a ratio bar (>1 ask slower, magenta; <1 count slower, blue);
    - only COUNT completes  -> a faint full-height COUNT-coloured column, X near the top
      (ASK could not run it: ratio -> infinity);
    - only ASK completes    -> a faint full-height ASK-coloured column, X near the bottom
      (COUNT could not run it);
    so a strategy that runs more queries stays visible instead of dropping out.
    """
    names = _ordered_queries(pq_setup["name"])
    lut = pq_setup.set_index(["name", "mode"])

    def val(n, m):
        if (n, m) in lut.index:
            row = lut.loc[(n, m)]
            if not bool(row["error"]) and pd.notna(row[value_col]) and row[value_col] > 0:
                return float(row[value_col])
        return None

    ratios = {}
    for n in names:
        c, a = val(n, "count"), val(n, "ask")
        ratios[n] = (c, a)

    finite = [a / c for c, a in ratios.values() if c and a]
    top = max(finite + [1.0]) * 3
    bot = min(finite + [1.0]) / 3

    fig, ax = plt.subplots(figsize=(max(8, 0.55 * len(names)), 6))
    ax.axhline(1.0, color="black", linewidth=1.2, linestyle="--")
    for x, n in enumerate(names):
        c, a = ratios[n]
        if c and a:  # both ran -> real ratio bar
            r = a / c
            ax.bar(x, r, color=MODE_COLORS["ask"] if r > 1 else MODE_COLORS["count"],
                   edgecolor="black", linewidth=0.6, zorder=3)
        elif c and not a:  # no comparison: ASK missing -> just a cross for the missing mode
            ax.scatter([x], [1.0], marker="x", s=90, color=MODE_COLORS["ask"], linewidths=2.5, zorder=4)
        elif a and not c:  # no comparison: COUNT missing
            ax.scatter([x], [1.0], marker="x", s=90, color=MODE_COLORS["count"], linewidths=2.5, zorder=4)
        else:  # neither ran
            ax.scatter([x], [1.0], marker="x", s=70, color="#777777", linewidths=2, zorder=4)

    ax.set_yscale("log")
    ax.set_ylim(bot, top)
    _log_formatter(ax, "y")
    ax.set_xticks(range(len(names)))
    ax.set_xticklabels(names, rotation=45, ha="right")
    ax.set_ylabel(f"ASK / COUNT {metric_label} ratio")
    _maybe_title(ax, f"COUNT vs ASK {metric_label}" + (f" — {setup}" if setup else ""))
    ax.grid(axis="y", which="both", alpha=0.3)
    from matplotlib.patches import Patch
    from matplotlib.lines import Line2D
    ax.legend(handles=[
        Patch(facecolor=MODE_COLORS["ask"], edgecolor="black", label="ask slower (>1)"),
        Patch(facecolor=MODE_COLORS["count"], edgecolor="black", label="count slower (<1)"),
        Line2D([0], [0], marker="x", color=MODE_COLORS["ask"], linestyle="none",
               markersize=9, markeredgewidth=2.5, label="ask did not terminate (count-only)"),
        Line2D([0], [0], marker="x", color=MODE_COLORS["count"], linestyle="none",
               markersize=9, markeredgewidth=2.5, label="count did not terminate (ask-only)"),
        Line2D([0], [0], marker="x", color="#777777", linestyle="none",
               markersize=8, markeredgewidth=2, label="neither terminated"),
    ], loc="best", fontsize=DEFAULT_FONTSIZE - 4)
    _apply_fonts(fig)
    fig.tight_layout()
    return fig


def grouped_bars_per_query(pq_setup, value_col: str, ylabel: str, setup: str | None = None,
                           log: bool = True):
    """One setup: count vs ask bars per query for a raw metric (e.g. HTTP requests).

    pq_setup: rows for one setup with columns name, mode, value_col, error. A query with
    no value in a mode (did not terminate / no data) is drawn as an X at the axis floor,
    so a strategy that completes fewer queries stays visible.
    """
    names = _ordered_queries(pq_setup["name"])
    x = np.arange(len(names))
    width = 0.4
    fig, ax = plt.subplots(figsize=(max(8, 0.55 * len(names)), 6))
    missing = {}
    n_ok = {}
    for i, mode in enumerate(MODES):
        m = pq_setup[pq_setup["mode"] == mode].set_index(["name"])
        vals = np.array([m[value_col].get(n, np.nan) if n in m.index else np.nan
                         for n in names], dtype=float)
        pos = x + (i - 0.5) * width
        ax.bar(pos, vals, width, color=MODE_COLORS[mode], hatch=MODE_HATCH[mode],
               edgecolor="black", linewidth=0.5)
        missing[mode] = pos[~np.isfinite(vals)]
        n_ok[mode] = int(np.isfinite(vals).sum())
    if log:
        ax.set_yscale("log")
        ax.set_ylim(bottom=1)  # start the axis at 1e0
        _log_formatter(ax, "y")
    y0 = ax.get_ylim()[0]
    for mode in MODES:
        if len(missing[mode]):
            ax.scatter(missing[mode], np.full(len(missing[mode]), y0 * (1.6 if log else 1)),
                       marker="x", s=70, color=MODE_COLORS[mode], linewidths=2, zorder=5)
    ax.set_xticks(x)
    ax.set_xticklabels(names, rotation=45, ha="right")
    ax.set_ylabel(ylabel)
    _maybe_title(ax, f"{ylabel} (count vs ask)" + (f" — {setup}" if setup else ""))
    ax.grid(axis="y", which="both", alpha=0.3)
    from matplotlib.patches import Patch
    from matplotlib.lines import Line2D
    handles = []
    for mode in MODES:
        handles.append(Patch(facecolor=MODE_COLORS[mode], hatch=MODE_HATCH[mode],
                             edgecolor="black", label=f"{mode} (n={n_ok[mode]})"))
    for mode in MODES:
        handles.append(Line2D([0], [0], marker="x", color=MODE_COLORS[mode], linestyle="none",
                              markersize=9, markeredgewidth=2.5, label=f"{mode} did not terminate"))
    ax.legend(handles=handles, fontsize=DEFAULT_FONTSIZE - 3)
    _apply_fonts(fig)
    fig.tight_layout()
    return fig


==> analysis/result-analysis-script/tables.py <==
"""Table exporters: the same DataFrame goes out as GitHub-Markdown (for the lab
notes / notebook display) and as LaTeX (for the paper), both under artefact/<topic>/.
"""

from __future__ import annotations

from pathlib import Path

import pandas as pd
from tabulate import tabulate

ARTEFACT_ROOT = Path(__file__).resolve().parent / "artefact"


def _folder(topic: str) -> Path:
    d = ARTEFACT_ROOT / topic
    d.mkdir(parents=True, exist_ok=True)
    return d


def to_markdown(df: pd.DataFrame, topic: str, name: str) -> Path:
    """Write df as a GitHub-flavoured Markdown table."""
    folder = _folder(topic)
    text = tabulate(df.values.tolist(), headers=list(df.columns), tablefmt="github")
    path = folder / f"{name}.md"
    path.write_text(text + "\n")
    return path


def to_latex(df: pd.DataFrame, topic: str, name: str, caption: str, label: str) -> Path:
    """Write df as a booktabs LaTeX table wrapped in a table environment.

    Cell values are emitted verbatim (tablefmt="latex_raw"), so any math / \\boldsymbol
    formatting placed in the DataFrame is preserved.
    """
    folder = _folder(topic)
    body = tabulate(df.values.tolist(), headers=list(df.columns), tablefmt="latex_raw")
    tex = (
        "\\begin{table}[t]\n\\centering\n"
        f"{body}\n"
        f"\\caption{{{caption}}}\n"
        f"\\label{{{label}}}\n"
        "\\end{table}\n"
    )
    path = folder / f"{name}.tex"
    path.write_text(tex)
    return path


def export(df: pd.DataFrame, topic: str, name: str, caption: str, label: str) -> pd.DataFrame:
    """Write both the Markdown and LaTeX versions; return df unchanged for chaining/display."""
    to_markdown(df, topic, name)
    to_latex(df, topic, name, caption, label)
    return df


==> analysis/verify/c7-datatype.ts <==
#!/usr/bin/env bun
// C7 — justify why our C7 coordinate values differ from the official reference.
//
// DBpedia carries the C7 place coordinates under MIXED numeric datatypes: some geo:lat /
// geo:long triples are typed xsd:double, others xsd:float (they come from different DBpedia
// source files — e.g. geo_coordinates_en.nt vs out0.nt). QLever casts all numeric literals
// to xsd:decimal, so our C7 result reports the coordinates as decimal while the reference
// keeps the original double/float typed literals. The C7 difference is therefore QLever's
// datatype canonicalization, NOT a wrong value.
//
//   bun verify/c7-datatype.ts \
//     --clean <.../datasets/DBPedia-Subset.nt> \
//     --raw   <.../raw_datasets/DBPedia-Subset>

import { existsSync } from 'node:fs';
import { title, claim, section, evidence, expect, conclude } from './lib';

const get = (f: string) => { const i = Bun.argv.indexOf(f); return i >= 0 ? Bun.argv[i + 1] : undefined; };
const clean = get('--clean');
const raw = get('--raw');
if (!clean && !raw) { console.error('Pass DBpedia data: --clean <DBPedia-Subset.nt> and/or --raw <DBPedia-Subset dir>'); process.exit(2); }
for (const p of [clean, raw]) if (p && !existsSync(p)) { console.error(`No such path: ${p}`); process.exit(2); }

const DOUBLE = 'http://www.w3.org/2001/XMLSchema#double';
const FLOAT = 'http://www.w3.org/2001/XMLSchema#float';
const PLACE = 'http://dbpedia.org/resource/Greece'; // a C7 place

// Is there a geo:lat triple for `place` typed with `dtIri`? (grep works on the .nt file or
// recursively over the raw DBpedia directory.)
function latWithDatatype(path: string, place: string, dtIri: string): { ok: boolean; sample?: string } {
  const pat = `<${place}> <http://www.w3.org/2003/01/geo/wgs84_pos#lat> "[^"]*"\\^\\^<${dtIri}>`;
  const r = Bun.spawnSync(['grep', '-rEm1', pat, path]);
  return { ok: r.exitCode === 0, sample: r.stdout.toString().split('\n')[0].trim() || undefined };
}

title('C7 / DBpedia coordinates use mixed datatypes; QLever casts them to xsd:decimal');
claim('DBpedia carries the C7 place coordinates under mixed numeric datatypes — some geo:lat/'
  + 'geo:long are xsd:double, others xsd:float. QLever casts all numeric literals to xsd:decimal, '
  + 'so our C7 coordinates come out as decimal and differ from the reference\'s double/float '
  + 'literals. This proof just shows the mixed datatypes in the data.');

function proof(label: string, path: string) {
  section(`${label} (${path})`);
  const d = latWithDatatype(path, PLACE, DOUBLE);
  expect(d.ok, 'Greece geo:lat is present as xsd:double.');
  if (d.sample) evidence(d.sample);
  const f = latWithDatatype(path, PLACE, FLOAT);
  expect(f.ok, 'Greece geo:lat is present as xsd:float.');
  if (f.sample) {
    evidence(f.sample);
  }
}

if (clean) proof('cleaned DBPedia-Subset.nt', clean);
if (raw) proof('raw DBpedia source', raw);

conclude('DBpedia carries the coordinates under both xsd:double and xsd:float (shown above). '
  + 'QLever casts all numeric literals to xsd:decimal, which is why our C7 coordinate terms come '
  + 'out as decimal and differ from the reference\'s double/float literals — a QLever '
  + 'datatype-canonicalization effect.');


==> analysis/verify/c8-encoding.ts <==
#!/usr/bin/env bun
// C8 — the eyal-oren author-name difference is a REAL discrepancy where our result is faithful
// to the source. eyal-oren genuinely carries a trailing-space label "Eyal Oren " (besides the
// plain "Eyal Oren"), so a conforming engine returns both and our C8 result has extra rows the
// official (trimmed) reference lacks. This cannot be reconciled via char_repairs (it substitutes
// characters, it adds no rows), so C8 stays a documented faithful difference. Proven against the
// raw SWDFood source:
//   bun verify/c8-encoding.ts --raw <.../raw_datasets/SWDFood>

import { existsSync } from 'node:fs';
import { title, claim, section, evidence, expect, conclude } from './lib';

const get = (f: string) => { const i = Bun.argv.indexOf(f); return i >= 0 ? Bun.argv[i + 1] : undefined; };
const raw = get('--raw');
if (!raw) { console.error('Pass the raw SWDFood source dir: --raw <SWDFood>'); process.exit(2); }
if (!existsSync(raw)) { console.error(`No such path: ${raw}`); process.exit(2); }

// grep the raw SWDFood source for a label string; return the first file + line it occurs in.
function rawGrep(dir: string, needle: string): { ok: boolean; file?: string; sample?: string } {
  const r = Bun.spawnSync(['grep', '-rnF',
    '--include=*.rdf', '--include=*.n3', '--include=*.ttl', '--include=*.nt', needle, dir]);
  const line = r.stdout.toString().split('\n').filter(Boolean)[0];
  if (!line) return { ok: false };
  const parts = line.split(':');
  return { ok: true, file: parts[0].replace(dir, '').replace(/^\//u, ''), sample: parts.slice(2).join(':').trim() };
}

title('C8 / eyal-oren trailing-space label — a real discrepancy, our result is faithful');
claim('eyal-oren genuinely carries a trailing-space label "Eyal Oren " in the source, besides the '
  + 'plain "Eyal Oren". A conforming engine returns both, so our C8 result has extra rows the official '
  + '(trimmed) reference lacks. This cannot be reconciled by char_repairs (it substitutes characters, '
  + 'it adds no rows), so C8 is a real, documented discrepancy where our result is more complete.');

section('the trailing-space label in the raw source');
const trailing = rawGrep(raw, 'Eyal Oren ');
expect(trailing.ok, '"Eyal Oren " (trailing space) is a real rdfs:label in the raw SWDFood source.');
if (trailing.file) evidence(`found in ${trailing.file}: ${trailing.sample}`);

conclude('eyal-oren\'s trailing-space label "Eyal Oren " is genuine source data, so the extra rows '
  + 'our result returns are faithful; the official reference dropped it. char_repairs cannot add the '
  + 'missing rows, so C8 remains a real discrepancy to document in the paper.');


==> analysis/verify/lib.ts <==
#!/usr/bin/env bun

import { rdfParser } from 'rdf-parse';
import { createReadStream } from 'node:fs';

const PREFIXES: Record<string, string> = {
  foaf: 'http://xmlns.com/foaf/0.1/',
  dbo: 'http://dbpedia.org/ontology/',
  dbr: 'http://dbpedia.org/resource/',
  geo: 'http://www.w3.org/2003/01/geo/wgs84_pos#',
  swc: 'http://data.semanticweb.org/ns/swc/ontology#',
  swrc: 'http://swrc.ontoware.org/ontology#',
  person: 'http://data.semanticweb.org/person/',
  rdf: 'http://www.w3.org/1999/02/22-rdf-syntax-ns#',
  xsd: 'http://www.w3.org/2001/XMLSchema#',
};

export type Term = { t: 'iri' | 'lit' | 'var'; v?: string; dt?: string; lang?: string };

export function iri(x: string): Term {
  const c = x.indexOf(':');
  if (c > 0 && PREFIXES[x.slice(0, c)]) return { t: 'iri', v: PREFIXES[x.slice(0, c)] + x.slice(c + 1) };
  return { t: 'iri', v: x };
}
export function lit(v: string, o: { dt?: string; lang?: string } = {}): Term {
  return { t: 'lit', v, dt: o.dt ? iri(o.dt).v : undefined, lang: o.lang };
}

// --- the one primitive: how many times does triple (s,p,o) occur in `file`? ---

/** grep an .nt file, or parse any other file once with rdf-parse. */
async function countIn(file: string, s: Term, p: Term, o: Term): Promise<number> {
  return file.endsWith('.nt') ? grepNt(file, s, p, o) : await parseFile(file, s, p, o);
}
export async function existsIn(file: string, s: Term, p: Term, o: Term): Promise<boolean> {
  return (await countIn(file, s, p, o)) > 0;
}

function ntFragment(t: Term): string | null {
  if (t.t === 'var') return null;
  if (t.t === 'iri') return `<${t.v}>`;
  const s = '"' + t.v! + '"';
  return t.lang ? `${s}@${t.lang}` : t.dt ? `${s}^^<${t.dt}>` : s;
}
const reEsc = (s: string) => s.replace(/[.*+?^${}()|[\]\\]/gu, '\\$&');

function grepNt(file: string, s: Term, p: Term, o: Term): number {
  const parts = [s, p, o].map(ntFragment).filter((x): x is string => x !== null).map(reEsc);
  if (parts.length === 0) throw new Error('at least one concrete term is required');
  const r = Bun.spawnSync(['grep', '-Ec', parts.join('.*'), file]);
  return Number(r.stdout.toString().trim() || '0');
}

function termMatch(q: any, t: Term): boolean {
  if (t.t === 'var') return true;
  if (t.t === 'iri') return q.termType === 'NamedNode' && q.value === t.v;
  if (q.termType !== 'Literal' || q.value !== t.v) return false;
  if (t.lang) return q.language === t.lang;
  if (t.dt) return q.datatype?.value === t.dt;
  return true;
}

function parseFile(file: string, s: Term, p: Term, o: Term): Promise<number> {
  return new Promise((resolve) => {
    let n = 0;
    const quads = rdfParser.parse(createReadStream(file), { path: file });
    quads.on('data', (q: any) => {
      if (termMatch(q.subject, s) && termMatch(q.predicate, p) && termMatch(q.object, o)) n++;
    });
    quads.on('end', () => resolve(n));
    quads.on('error', () => resolve(n)); // tolerate malformed input
  });
}

// --- narration -------------------------------------------------------------

let failures = 0;
export function title(s: string) { console.log(`\n=== ${s} ===`); }
export function claim(s: string) { console.log(`CLAIM: ${s}`); }
export function section(s: string) { console.log(`\n--- ${s} ---`); }
export function evidence(s: string) { console.log(`  • ${s}`); }
export function expect(ok: boolean, s: string) {
  if (!ok) failures++;
  console.log(`  [${ok ? 'PASS' : 'FAIL'}] ${s}`);
}
export function conclude(s: string) {
  console.log(`\n=> ${failures === 0 ? 'JUSTIFIED' : 'NOT JUSTIFIED'}: ${s}`);
  process.exit(failures === 0 ? 0 : 1);
}


==> analysis/verify/s7-parentfeature.ts <==
#!/usr/bin/env bun
// S7 — justify why our result returns the (location=5369907, news=southern-california)
// row TWICE where the official reference has it once.
//
// The row itself is not in dispute — the reference already contains it. What we add is a
// second, identical copy, and that is CORRECT under SPARQL bag semantics:
//
//   S7 projects only ?location and ?news (dropping ?parent and ?y) and has NO DISTINCT.
//   For this binding the parentFeature edge (5369907 -> 5332921) and the NYT topic ?y are
//   single, but the join triple
//        5332921 geonames:name "California"
//   is asserted by TWO datasets — NYT and GeoNames (gn: = http://www.geonames.org/ontology#,
//   the same #name predicate). So the join matches the name in two sources, yielding two
//   solution mappings that project to the same (5369907, southern-california) row. With no
//   DISTINCT, both are kept. Consulting both sources (better COUNT/ASK source selection) is
//   why we get the faithful duplicate the reference implicitly collapsed.
//
// The single decisive claim, therefore, is: that one name triple lives in two datasets.
//   bun verify/s7-parentfeature.ts \
//     --nyt <.../datasets/NYT.nt | .../raw_datasets/NYT/locations.rdf> \
//     --geonames <.../raw_datasets/GeoNames/all-geonames-....n3>

import { existsSync } from 'node:fs';
import { iri, lit, existsIn, title, claim, section, evidence, expect, conclude } from './lib';

const get = (f: string) => { const i = Bun.argv.indexOf(f); return i >= 0 ? Bun.argv[i + 1] : undefined; };
const nyt = get('--nyt');
const geonames = get('--geonames');
if (!nyt || !geonames) {
  console.error('Pass both datasets: --nyt <NYT.nt|locations.rdf> --geonames <all-geonames-*.n3>');
  process.exit(2);
}
for (const f of [nyt, geonames]) {
  if (!existsSync(f)) {
    console.error(`No such file: ${f}\n(Did you paste the "…/" placeholder instead of the real absolute path?)`);
    process.exit(2);
  }
}

const CAL = iri('http://sws.geonames.org/5332921/');
const NAME = iri('http://www.geonames.org/ontology#name');

// grep the 5332921 statement block (subject line up to the
// first line ending in ' .') and look for its geonames:name "California" — gn: is the same
// #name predicate (verified from the file's @prefix).
function geonamesHasName(file: string, subjectIri: string, name: string): { ok: boolean; line?: string } {
  const r = Bun.spawnSync(['grep', '-m1', '-A60', `^<${subjectIri}> `, file]);
  const block: string[] = [];
  for (const l of r.stdout.toString().split('\n')) {
    block.push(l);
    if (/\s\.\s*$/u.test(l)) break; // Turtle statement terminator
  }
  const re = /(?:gn:name|<http:\/\/www\.geonames\.org\/ontology#name>)\s+"([^"]*)"/u;
  const hit = block.map(l => l.trim()).find(l => { const m = re.exec(l); return m && m[1] === name; });
  return { ok: !!hit, line: hit };
}

title('S7 / the duplicate (5369907, southern-california) row is faithful (bag semantics)');
claim(`Our result returns the (5369907, southern-california) row twice where the reference has
  it once. S7 projects only ?location/?news and has NO DISTINCT, and the join triple
  5332921 geonames:name "California" is asserted by TWO datasets (NYT and GeoNames). Under
  bag semantics the two source matches yield two identical rows — so the second copy is correct.`);

section('the name triple in NYT');
const inNyt = await existsIn(nyt, CAL, NAME, lit('California'));
expect(inNyt, `5332921 geonames:name "California" is in NYT (${nyt}).`);

section('the name triple in GeoNames');
const gn = geonamesHasName(geonames, 'http://sws.geonames.org/5332921/', 'California');
expect(gn.ok, `5332921 geonames:name "California" is in GeoNames (${geonames}).`);
if (gn.line) evidence(`GeoNames block line: ${gn.line}`);

conclude('`5332921 geonames:name "California"` is asserted by both NYT and GeoNames. With S7\'s '
  + 'projection to ?location/?news and no DISTINCT, the join matches this name in two sources, so '
  + 'the (5369907, southern-california) row is returned twice under bag semantics — a faithful '
  + 'duplicate our better source selection surfaces and the reference implicitly collapsed.');

